The gyrokinetic field invariant and electromagnetic temperature-gradient instabilities in `good-curvature' plasmas

Curvature-driven instabilities are ubiquitous in magnetised fusion plasmas. By analysing the conservation laws of the gyrokinetic system of equations, we demonstrate that the well-known spatial localisation of these instabilities to regions of `bad magnetic curvature' can be explained using the conservation law for a sign-indefinite quadratic quantity that we call the `gyrokinetic field invariant'. Its evolution equation allows us to define the local effective magnetic curvature whose sign demarcates the regions of `good' and `bad' curvature, which, under some additional simplifying assumptions, can be shown to correspond to the inboard (high-field) and outboard (low-field) sides of a tokamak plasma, respectively. We find that, given some reasonable assumptions, electrostatic curvature-driven modes are always localised to the regions of bad magnetic curvature, regardless of the specific character of the instability. More importantly, we also deduce that any mode that is unstable in the region of good magnetic curvature must be electromagnetic in nature. As a concrete example, we present the magnetic-drift mode, a novel good-curvature electromagnetic instability, and compare its properties with the well-known electron-temperature-gradient instability. Finally, we discuss the relevance of the magnetic-drift mode for high-$\beta$ fusion plasmas, and in particular its relationship with microtearing modes.

==> handytex/commands/generator.py <==
"""
Generates some useful .tex files
"""


def generate_rm():
    """
    Generates definitions for rm symbols.
    """
    with open("./rmsymbols.tex", "w") as file:

        print("% Definitions of rm symbols.", file=file)
        print("% These override anything else with the same name!", file=file)

        for i in range(26):
            char = chr(ord('a') + i)
            print(rf"\def\rm{char}{{{{\rm {char}}}}}", file=file)

            char = chr(ord('A') + i)
            print(rf"\def\rm{char}{{{{\rm {char}}}}}", file=file)



if __name__ == "__main__":
    generate_rm()

